Multifractal analysis of measures arising from random substitutions

We study regularity properties of frequency measures arising from random substitutions, which are a generalisation of (deterministic) substitutions where the substituted image of each letter is chosen independently from a fixed finite set. In particular, for a natural class of such measures, we derive a closed-form analytic formula for the $L^q$-spectrum and prove that the multifractal formalism holds. This provides an interesting new class of measures satisfying the multifractal formalism. More generally, we establish results concerning the $L^q$-spectrum of a broad class of frequency measures. We introduce a new notion called the inflation word $L^q$-spectrum of a random substitution and show that this coincides with the $L^q$-spectrum of the corresponding frequency measure for all $q \geq 0$. As an application, we obtain closed-form formulas under separation conditions and recover known results for topological and measure theoretic entropy.

==> get_points.py <==
X_points = [ 0. ,  0.1,  0.2,  0.3,  0.4,  0.5,  0.6,  0.7,  0.8,  0.9,  1. ,
         1.1,  1.2,  1.3,  1.4,  1.5,  1.6,  1.7,  1.8,  1.9,  2. ,  2.1,
         2.2,  2.3,  2.4,  2.5,  2.6,  2.7,  2.8,  2.9,  3. ,  3.1,  3.2,
         3.3,  3.4,  3.5,  3.6,  3.7,  3.8,  3.9,  4. ,  4.1,  4.2,  4.3,
         4.4,  4.5,  4.6,  4.7,  4.8,  4.9,  5. ,  5.1,  5.2,  5.3,  5.4,
         5.5,  5.6,  5.7,  5.8,  5.9,  6. ,  6.1,  6.2,  6.3,  6.4,  6.5,
         6.6,  6.7,  6.8,  6.9,  7. ,  7.1,  7.2,  7.3,  7.4,  7.5,  7.6,
         7.7,  7.8,  7.9,  8. ,  8.1,  8.2,  8.3,  8.4,  8.5,  8.6,  8.7,
         8.8,  8.9,  9. ,  9.1,  9.2,  9.3,  9.4,  9.5,  9.6,  9.7,  9.8,
         9.9, 10. ]

Y_points = {(2,"upper"): [-0.36047599, -0.32321844, -0.28621852, -0.24948137, -0.21301167,
               -0.17681356, -0.1408906 , -0.10524575, -0.06988136, -0.03479911,
               -0.        ,  0.03451561,  0.06874807,  0.1026984 ,  0.13636827,
               0.16976003,  0.20287664,  0.23572166,  0.26829923,  0.30061402,
               0.33267119,  0.36447635,  0.39603551,  0.42735505,  0.45844164,
               0.48930222,  0.51994394,  0.55037411,  0.58060019,  0.61062968,
               0.64047013,  0.67012912,  0.69961415,  0.72893268,  0.75809208,
               0.78709958,  0.81596229,  0.84468712,  0.87328085,  0.90175004,
               0.93010104,  0.95834   ,  0.98647286,  1.01450531,  1.04244283,
               1.07029069,  1.09805389,  1.12573725,  1.15334534,  1.18088254,
               1.20835298,  1.23576061,  1.26310917,  1.29040221,  1.31764308,
               1.34483497,  1.37198087,  1.39908362,  1.4261459 ,  1.45317022,
               1.48015897,  1.50711438,  1.53403855,  1.56093347,  1.587801  ,
               1.61464289,  1.64146078,  1.66825621,  1.69503063,  1.7217854 ,
               1.74852179,  1.775241  ,  1.80194413,  1.82863224,  1.85530632,
               1.88196726,  1.90861595,  1.93525317,  1.96187969,  1.98849621,
               2.01510339,  2.04170183,  2.06829213,  2.09487481,  2.12145038,
               2.14801932,  2.17458205,  2.201139  ,  2.22769054,  2.25423703,
               2.28077882,  2.30731621,  2.33384949,  2.36037894,  2.38690481,
               2.41342734,  2.43994676,  2.46646327,  2.49297706,  2.51948831,
               2.54599721],

 (2,"lower"): [-0.58326241, -0.52297843, -0.46311129, -0.40366933, -0.34466012,
               -0.28609035, -0.22796578, -0.17029121, -0.11307042, -0.05630613,
               -0.        ,  0.05584743,  0.11123672,  0.1661695 ,  0.2206485 ,
               0.2746775 ,  0.32826129,  0.38140565,  0.43411727,  0.4864037 ,
               0.53827329,  0.58973512,  0.64079892,  0.691475  ,  0.74177415,
               0.79170762,  0.84128696,  0.89052402,  0.93943084,  0.98801957,
               1.03630245,  1.08429169,  1.13199947,  1.17943786,  1.22661875,
               1.27355388,  1.32025471,  1.36673248,  1.4129981 ,  1.45906221,
               1.5049351 ,  1.5506267 ,  1.59614662,  1.64150407,  1.68670794,
               1.73176671,  1.77668852,  1.82148113,  1.86615197,  1.91070808,
               1.95515619,  1.99950266,  2.04375357,  2.08791463,  2.13199129,
               2.17598869,  2.21991168,  2.26376486,  2.30755254,  2.35127881,
               2.39494752,  2.43856228,  2.48212651,  2.52564341,  2.56911598,
               2.61254707,  2.65593933,  2.69929525,  2.74261718,  2.7859073 ,
               2.82916769,  2.87240027,  2.91560685,  2.95878912,  3.00194868,
               3.045087  ,  3.08820548,  3.13130541,  3.17438803,  3.21745446,
               3.26050577,  3.30354296,  3.34656696,  3.38957864,  3.43257882,
               3.47556826,  3.51854767,  3.56151771,  3.60447901,  3.64743214,
               3.69037765,  3.73331604,  3.7762478 ,  3.81917335,  3.86209311,
               3.90500747,  3.94791679,  3.99082139,  4.03372161,  4.07661773,
               4.11951002],

 (3, "upper"): [-0.40244824, -0.36013214, -0.31827484, -0.27687917, -0.23594663,
                -0.1954774 , -0.1554704 , -0.11592328, -0.07683248, -0.03819331,
                -0.        ,  0.03775421,  0.07507699,  0.11197681,  0.14846287,
                0.18454496,  0.22023345,  0.2555391 ,  0.29047304,  0.32504666,
                0.35927155,  0.39315938,  0.42672192,  0.45997088,  0.49291793,
                0.52557462,  0.55795236,  0.59006236,  0.6219156 ,  0.65352282,
                0.68489451,  0.71604085,  0.74697174,  0.77769676,  0.80822517,
                0.83856594,  0.86872768,  0.8987187 ,  0.92854699,  0.9582202 ,
                0.98774569,  1.01713052,  1.04638141,  1.07550483,  1.10450694,
                1.13339362,  1.16217049,  1.19084291,  1.21941599,  1.24789459,
                1.27628333,  1.30458663,  1.33280867,  1.36095345,  1.38902475,
                1.41702617,  1.44496112,  1.47283287,  1.50064448,  1.52839889,
                1.55609887,  1.58374705,  1.61134595,  1.63889792,  1.66640523,
                1.69387   ,  1.72129425,  1.74867991,  1.7760288 ,  1.80334265,
                1.83062308,  1.85787166,  1.88508986,  1.91227907,  1.93944061,
                1.96657576,  1.99368569,  2.02077155,  2.0478344 ,  2.07487526,
                2.10189511,  2.12889486,  2.15587539,  2.18283753,  2.20978205,
                2.23670972,  2.26362125,  2.29051731,  2.31739854,  2.34426556,
                2.37111895,  2.39795926,  2.42478703,  2.45160276,  2.47840692,
                2.50519997,  2.53198235,  2.55875448,  2.58551674,  2.61226953,
                2.63901319],

 (3, "lower"): [-0.52681159, -0.47141909, -0.41662718, -0.36243954, -0.30885815,
                -0.25588324, -0.2035134 , -0.15174555, -0.10057503, -0.0499957 ,
                -0.        ,  0.04942091,  0.09827706,  0.14657955,  0.19434041,
                0.24157249,  0.28828932,  0.33450502,  0.38023414,  0.4254916 ,
                0.47029256,  0.51465231,  0.55858624,  0.60210969,  0.64523794,
                0.68798611,  0.73036913,  0.77240165,  0.81409808,  0.85547248,
                0.89653855,  0.93730964,  0.9777987 ,  1.01801827,  1.05798049,
                1.09769707,  1.1371793 ,  1.17643805,  1.21548378,  1.25432652,
                1.2929759 ,  1.33144113,  1.36973105,  1.4078541 ,  1.44581835,
                1.48363151,  1.52130092,  1.55883361,  1.59623625,  1.63351522,
                1.67067657,  1.70772607,  1.74466921,  1.7815112 ,  1.818257  ,
                1.85491134,  1.89147867,  1.92796325,  1.96436913,  2.00070012,
                2.03695986,  2.07315181,  2.10927923,  2.14534523,  2.18135276,
                2.21730461,  2.25320343,  2.28905173,  2.32485189,  2.36060617,
                2.39631673,  2.43198558,  2.46761466,  2.5032058 ,  2.53876072,
                2.57428109,  2.60976845,  2.6452243 ,  2.68065003,  2.71604698,
                2.75141642,  2.78675956,  2.82207753,  2.85737142,  2.89264226,
                2.92789104,  2.96311868,  2.99832608,  3.03351407,  3.06868345,
                3.103835  ,  3.13896943,  3.17408743,  3.20918967,  3.24427677,
                3.27934934,  3.31440793,  3.3494531 ,  3.38448536,  3.4195052 ,
                3.45451311],

 (4, "upper"): [-0.42256908, -0.37796824, -0.3339159 , -0.29040328, -0.24742044,
                -0.20495655, -0.16300006, -0.12153882, -0.08056031, -0.0400517 ,
                -0.        ,  0.03960787,  0.07878497,  0.11754433,  0.15589884,
                0.19386128,  0.23144422,  0.26866007,  0.30552101,  0.34203903,
                0.37822588,  0.41409307,  0.4496519 ,  0.48491343,  0.51988847,
                0.55458762,  0.58902121,  0.62319934,  0.65713188,  0.69082842,
                0.72429833,  0.75755073,  0.79059445,  0.82343811,  0.85609003,
                0.88855831,  0.92085075,  0.95297494,  0.98493816,  1.01674746,
                1.04840963,  1.07993121,  1.11131847,  1.14257746,  1.17371398,
                1.20473356,  1.23564155,  1.26644303,  1.29714288,  1.32774576,
                1.35825613,  1.38867823,  1.41901611,  1.44927364,  1.47945452,
                1.50956224,  1.53960016,  1.56957145,  1.59947915,  1.62932614,
                1.65911516,  1.68884882,  1.7185296 ,  1.74815986,  1.77774183,
                1.80727766,  1.83676936,  1.86621885,  1.89562799,  1.92499849,
                1.95433202,  1.98363014,  2.01289437,  2.04212611,  2.07132673,
                2.1004975 ,  2.12963967,  2.15875438,  2.18784276,  2.21690587,
                2.24594471,  2.27496023,  2.30395337,  2.33292498,  2.3618759 ,
                2.39080693,  2.41971883,  2.44861231,  2.47748807,  2.50634676,
                2.53518903,  2.56401547,  2.59282666,  2.62162315,  2.65040546,
                2.67917411,  2.70792958,  2.73667233,  2.76540281,  2.79412144,
                2.82282863],

 (4, "lower"): [-0.4947525 , -0.44253292, -0.39095555, -0.34001008, -0.28968489,
                -0.23996731, -0.19084379, -0.14230013, -0.09432166, -0.04689335,
                -0.        ,  0.0463737 ,  0.09224305,  0.1376233 ,  0.18252955,
                0.22697674,  0.27097961,  0.31455268,  0.35771023,  0.40046627,
                0.44283457,  0.48482861,  0.52646161,  0.56774653,  0.60869603,
                0.64932249,  0.68963804,  0.7296545 ,  0.7693834 ,  0.808836  ,
                0.84802326,  0.88695584,  0.92564411,  0.96409813,  1.00232767,
                1.04034219,  1.07815084,  1.11576249,  1.15318568,  1.19042866,
                1.22749938,  1.26440548,  1.30115433,  1.337753  ,  1.37420826,
                1.41052662,  1.44671432,  1.48277733,  1.51872134,  1.55455182,
                1.59027398,  1.62589279,  1.661413  ,  1.69683914,  1.73217552,
                1.76742626,  1.80259526,  1.83768626,  1.87270281,  1.90764827,
                1.94252587,  1.97733864,  2.01208951,  2.04678121,  2.08141639,
                2.11599754,  2.15052702,  2.18500709,  2.2194399 ,  2.25382749,
                2.28817178,  2.32247462,  2.35673777,  2.3909629 ,  2.42515157,
                2.45930531,  2.49342555,  2.52751366,  2.56157093,  2.5955986 ,
                2.62959786,  2.66356983,  2.69751559,  2.73143614,  2.76533247,
                2.79920551,  2.83305615,  2.86688522,  2.90069355,  2.9344819 ,
                2.96825102,  3.0020016 ,  3.03573433,  3.06944984,  3.10314877,
                3.13683169,  3.17049918,  3.20415178,  3.23779001,  3.27141436,
                3.30502533],

 (5, "upper"): [-0.43272951, -0.38668198, -0.34130568, -0.29658113, -0.2524878 ,
                -0.2090046 , -0.16611021, -0.12378334, -0.08200298, -0.04074855,
                -0.        ,  0.0402621 ,  0.08005652,  0.1194014 ,  0.15831417,
                0.19681167,  0.23491011,  0.27262513,  0.3099718 ,  0.34696472,
                0.38361797,  0.4199452 ,  0.4559596 ,  0.49167398,  0.52710073,
                0.56225187,  0.59713903,  0.63177349,  0.66616616,  0.70032758,
                0.73426796,  0.76799715,  0.80152463,  0.83485956,  0.86801073,
                0.90098662,  0.93379534,  0.9664447 ,  0.99894214,  1.03129483,
                1.06350958,  1.09559292,  1.12755108,  1.15938999,  1.1911153 ,
                1.22273239,  1.25424639,  1.28566216,  1.31698432,  1.34821726,
                1.37936516,  1.41043196,  1.44142141,  1.47233707,  1.50318231,
                1.53396033,  1.56467415,  1.59532665,  1.62592053,  1.65645839,
                1.68694265,  1.71737562,  1.74775952,  1.7780964 ,  1.80838824,
                1.83863691,  1.86884418,  1.89901173,  1.92914116,  1.95923399,
                1.98929165,  2.0193155 ,  2.04930686,  2.07926696,  2.10919696,
                2.139098  ,  2.16897114,  2.19881739,  2.22863773,  2.25843306,
                2.28820429,  2.31795225,  2.34767773,  2.37738152,  2.40706435,
                2.43672691,  2.46636988,  2.49599391,  2.52559961,  2.55518758,
                2.58475838,  2.61431256,  2.64385064,  2.67337312,  2.7028805 ,
                2.73237324,  2.76185177,  2.79131654,  2.82076796,  2.85020642,
                2.87963233],

 (5, "lower"): [-0.47561576, -0.42500462, -0.37513125, -0.3259742 , -0.27751094,
                -0.22971829, -0.18257279, -0.13605106, -0.09013   , -0.04478699,
                -0.        ,  0.04425233,  0.08799064,  0.13123483,  0.17400411,
                0.21631696,  0.2581912 ,  0.29964401,  0.34069198,  0.38135113,
                0.42163695,  0.46156444,  0.5011481 ,  0.540402  ,  0.57933977,
                0.61797461,  0.65631931,  0.69438626,  0.73218746,  0.7697345 ,
                0.80703859,  0.84411055,  0.88096081,  0.91759945,  0.95403611,
                0.99028012,  1.0263404 ,  1.06222551,  1.09794366,  1.1335027 ,
                1.16891014,  1.20417315,  1.23929856,  1.27429291,  1.3091624 ,
                1.34391295,  1.37855018,  1.41307945,  1.44750584,  1.48183417,
                1.51606902,  1.55021473,  1.58427543,  1.61825504,  1.65215724,
                1.68598556,  1.71974331,  1.75343366,  1.7870596 ,  1.82062395,
                1.85412939,  1.88757847,  1.9209736 ,  1.95431706,  1.98761101,
                2.02085752,  2.05405852,  2.08721587,  2.12033132,  2.15340653,
                2.1864431 ,  2.21944251,  2.2524062 ,  2.28533553,  2.31823179,
                2.35109622,  2.38392997,  2.41673418,  2.44950989,  2.48225814,
                2.51497989,  2.54767605,  2.58034753,  2.61299515,  2.64561973,
                2.67822204,  2.71080282,  2.74336278,  2.77590259,  2.80842291,
                2.84092437,  2.87340755,  2.90587305,  2.9383214 ,  2.97075315,
                3.0031688 ,  3.03556884,  3.06795376,  3.100324  ,  3.13268   ,
                3.1650222 ],

 (6, "upper"): [-0.43803875, -0.39160182, -0.34581407, -0.30064775, -0.2560775 ,
                -0.21208014, -0.1686345 , -0.1257211 , -0.08332193, -0.04142017,
                -0.        ,  0.04095367,  0.08145533,  0.12151904,  0.16115852,
                0.20038731,  0.23921881,  0.27766632,  0.31574308,  0.35346233,
                0.39083725,  0.42788099,  0.46460662,  0.50102714,  0.53715541,
                0.57300414,  0.60858583,  0.64391277,  0.67899695,  0.71385008,
                0.74848353,  0.78290831,  0.81713506,  0.85117403,  0.88503507,
                0.91872761,  0.95226065,  0.98564282,  1.0188823 ,  1.05198688,
                1.08496394,  1.1178205 ,  1.15056318,  1.18319824,  1.21573162,
                1.24816888,  1.28051531,  1.31277585,  1.34495518,  1.3770577 ,
                1.40908755,  1.44104863,  1.47294458,  1.50477886,  1.53655471,
                1.56827516,  1.59994308,  1.63156115,  1.66313192,  1.69465776,
                1.7261409 ,  1.75758346,  1.78898741,  1.82035463,  1.85168687,
                1.88298579,  1.91425295,  1.94548981,  1.97669777,  2.00787814,
                2.03903215,  2.07016097,  2.10126571,  2.1323474 ,  2.16340702,
                2.19444553,  2.22546378,  2.25646264,  2.28744287,  2.31840524,
                2.34935047,  2.38027921,  2.41119213,  2.44208982,  2.47297287,
                2.50384183,  2.53469723,  2.56553956,  2.5963693 ,  2.6271869 ,
                2.6579928 ,  2.68878741,  2.71957112,  2.75034431,  2.78110734,
                2.81186055,  2.84260427,  2.87333882,  2.90406449,  2.93478157,
                2.96549034],

 (6, "lower"): [-0.46389048, -0.41471299, -0.36622298, -0.31839108, -0.27119042,
                -0.22459647, -0.1785868 , -0.13314078, -0.08823934, -0.04386467,
                -0.        ,  0.04337064,  0.08626258,  0.12869072,  0.17066961,
                0.21221357,  0.25333679,  0.29405335,  0.33437729,  0.37432262,
                0.41390329,  0.45313324,  0.49202631,  0.53059625,  0.56885671,
                0.60682112,  0.64450274,  0.68191457,  0.71906931,  0.75597937,
                0.79265678,  0.8291132 ,  0.86535992,  0.90140777,  0.93726718,
                0.97294815,  1.00846022,  1.0438125 ,  1.07901367,  1.11407198,
                1.14899525,  1.1837909 ,  1.21846596,  1.25302705,  1.28748044,
                1.32183206,  1.35608747,  1.39025193,  1.42433039,  1.45832751,
                1.49224767,  1.52609498,  1.55987334,  1.59358639,  1.62723755,
                1.66083004,  1.69436691,  1.72785099,  1.76128497,  1.79467136,
                1.82801255,  1.86131075,  1.89456807,  1.92778649,  1.96096787,
                1.99411395,  2.0272264 ,  2.06030677,  2.09335654,  2.12637708,
                2.1593697 ,  2.19233565,  2.22527609,  2.25819213,  2.2910848 ,
                2.32395511,  2.35680397,  2.38963228,  2.42244087,  2.45523055,
                2.48800207,  2.52075614,  2.55349344,  2.58621462,  2.6189203 ,
                2.65161105,  2.68428744,  2.71694999,  2.74959921,  2.78223558,
                2.81485955,  2.84747156,  2.88007204,  2.91266137,  2.94523994,
                2.97780811,  3.01036623,  3.04291464,  3.07545365,  3.10798356,
                3.14050467],


 (7, "upper"): [-0.44088113, -0.39442512, -0.34853828, -0.30320018, -0.25839355,
                -0.2141036 , -0.17031755, -0.12702407, -0.08421295, -0.04187464,
                -0.        ,  0.04142004,  0.08239464,  0.1229333 ,  0.16304596,
                0.20274309,  0.24203573,  0.28093552,  0.31945467,  0.35760587,
                0.39540227,  0.43285732,  0.46998475,  0.50679837,  0.54331208,
                0.57953967,  0.6154948 ,  0.6511909 ,  0.6866411 ,  0.72185816,
                0.75685448,  0.79164199,  0.82623217,  0.86063601,  0.89486404,
                0.92892627,  0.96283222,  0.99659094,  1.03021098,  1.06370045,
                1.09706698,  1.13031778,  1.16345966,  1.196499  ,  1.22944181,
                1.26229374,  1.2950601 ,  1.32774586,  1.36035571,  1.39289401,
                1.42536488,  1.45777217,  1.49011949,  1.52241022,  1.55464753,
                1.58683439,  1.61897359,  1.65106773,  1.68311927,  1.7151305 ,
                1.74710356,  1.77904048,  1.81094315,  1.84281335,  1.87465274,
                1.90646289,  1.93824528,  1.97000128,  2.0017322 ,  2.03343927,
                2.06512362,  2.09678635,  2.12842848,  2.16005096,  2.19165471,
                2.22324058,  2.25480938,  2.28636186,  2.31789875,  2.34942073,
                2.38092844,  2.41242248,  2.44390344,  2.47537185,  2.50682824,
                2.53827309,  2.56970686,  2.60113   ,  2.63254293,  2.66394603,
                2.69533969,  2.72672426,  2.75810009,  2.7894675 ,  2.8208268 ,
                2.85217827,  2.88352221,  2.91485888,  2.94618853,  2.97751141,
                3.00882775],

 (7, "lower"): [-0.45660754, -0.40849443, -0.36097078, -0.31401546, -0.26761055,
                -0.22174076, -0.17639284, -0.13155508, -0.08721686, -0.04336833,
                -0.        ,  0.0428975 ,  0.08533369,  0.12731839,  0.16886188,
                0.20997502,  0.25066924,  0.2909566 ,  0.33084975,  0.37036182,
                0.40950643,  0.44829752,  0.48674929,  0.52487608,  0.56269224,
                0.60021209,  0.63744975,  0.67441914,  0.71113386,  0.74760714,
                0.78385179,  0.81988018,  0.8557042 ,  0.89133525,  0.92678421,
                0.96206145,  0.99717684,  1.03213975,  1.06695903,  1.10164308,
                1.13619981,  1.17063668,  1.20496074,  1.23917861,  1.2732965 ,
                1.30732027,  1.34125542,  1.3751071 ,  1.40888015,  1.44257911,
                1.47620823,  1.5097715 ,  1.54327266,  1.57671521,  1.61010244,
                1.64343742,  1.67672304,  1.70996199,  1.74315682,  1.7763099 ,
                1.80942346,  1.84249958,  1.87554023,  1.90854725,  1.94152237,
                1.9744672 ,  2.00738328,  2.04027203,  2.07313481,  2.10597288,
                2.13878742,  2.17157958,  2.20435039,  2.23710086,  2.26983193,
                2.30254448,  2.33523935,  2.36791732,  2.40057915,  2.43322553,
                2.46585713,  2.49847458,  2.53107847,  2.56366938,  2.59624783,
                2.62881433,  2.66136936,  2.69391337,  2.72644681,  2.75897007,
                2.79148356,  2.82398763,  2.85648265,  2.88896894,  2.92144684,
                2.95391664,  2.98637863,  3.01883309,  3.05128028,  3.08372046,
                3.11615387]
}
from pathlib import Path

def make_plot(lower, upper):
    points = [x for x in X_points if lower <= x <= upper]
    for k in range(2,8):
        for orient in ("lower", "upper"):
            filename = f"figures/fib_points_{k}_{orient}.txt"
            text = "\n".join(f"{x} {y}" for (x,y) in zip(points, Y_points[(k, orient)]))
            Path(filename).write_text(text)

if __name__ == '__main__':
    make_plot(0,7)

